D\'emixtion et s\'egr\'egation superficielle dans les alliages fer-chrome

Ferritic steels possibly strengthened by oxide dispersion are candidates as structural materials for generation IV and fusion nuclear reactors. Their use is limited by incomplete knowledge of the iron-chromium phase diagram at low temperatures and of the phenomena inducing preferential segregation of one element at grain boundaries or at surfaces. In this context, this work contributes to the multi-scale study of the model iron-chromium alloy and their free surfaces by numerical simulations. This study begins with ab initio calculations of properties related to the mixture of atoms of iron and chromium. We highlight complex dependency of the magnetic moments of the chromium atoms on their local chemical environment. Surface properties are also proving sensitive to magnetism. This is the case of impurity segregation of chromium in iron and of their interactions near the surface. In a second step, we construct a simple energy model for high numerical efficiency. It is based on pair interactions on a rigid lattice to which are given local chemical environment and temperature dependencies. With this model, we reproduce the ab initio results at zero temperature and experimental results at high temperature. We also deduce the solubility limits at all intermediate temperatures with mean field approximations that we compare to Monte Carlo simulations. The last step of our work is to introduce free surfaces in our model. We then study the effect of ab initio calculated bulk and surface properties on surface segregation. Finally, we calculate segregation isotherms. We therefore propose an evolution model of surface composition of iron-chromium alloys as a function of bulk composition.

==> figures_DFT/elements_purs/soft_pour_faire_fit_murnaghan/mur_fit.f <==
      program mur_fit
C
C     Fit to the Murnaghan equation of state.
C     Modified (input/output streamlined, comments added) 
C     from  WIEN97, SRC_eosfit/
C     by A. Postnikov,  postnik@thp.uni-duisburg.de
C
C     implicit real*8 (a-h,o-z)
      implicit none
      integer length,mdata
      parameter (length=256, mdata=401)
      character*80   finame,foname  
      character*256  string                                 

      real*8 AA,BB,CC,bfac, bmod,ene,third,
     .       x(4),x12,x23,x31,y(mdata),dx,diag(mdata),
     .       epsfcn,factor,fjac(mdata,4),ftol,
     .       qtf(4),vol,wa1(4),wa2(4),wa3(4),wa4(mdata),xmax,xmin,
     .       xx,ee,press,entha
      integer i,iflag,info,imid,ipvt(4),j,ldfjac,m,maxfev,mode,
     .        n,nfev,nprint
      common /vol/ vol(mdata)
      common /ene/ ene(mdata)
C     dimension ipvt(4),qtf(4),wa1(4),wa2(4),wa3(4),wa4(mdata)
      external eos2,murna,murna1
      data third/0.3333333333333333d0/
C     conversion factor for bulk modulus, e.g.
C     1 Ry/(a.u.**3) = 13.61 * 1.60219 * 100  / (0.529177**3) GPa
C     1 Ry/(a.u.**3) = 13.61 * 1.60219 * 1000 / (0.529177**3) Kbar
C     1 eV/(AA**3)   = 1.60219 Mbar
C     etc.
      data bfac/147153.05/  !  volume in a.u.**3, energy in Ry, B in Kbar
c
      print *,' Give name of an input file containing data columnwise:'
      print *,' [ Unit cell volume in (a.u.)^3 ] ;  [ Energy in Ry ]'
      print *,' ( lines with # in the 1st position will be ignored )'
      read *, finame
      open (55,file=finame,status='OLD',form='FORMATTED',err=11)
      goto 12
   11 continue
      print *,' Error opening file ',finame 
      stop
   12 continue
C --- read in data till end of file:
      i=1
 1    read(55,101,end=2) string
      if (string(1:1).eq.'#') goto 1     !  ignore lines beginning with  #
      read(string(2:length),*,err=3) vol(i),ene(i)
C
C     vol(i)=vol(i)**3/2.d0       ! if input is bcc lattice constant (in a.u.)
C     vol(i)=vol(i)/(0.529177**3) ! if input volume is in Ang**3
C     ene(i)=ene(i)/13.61         ! if input energy is in eV
      i=i+1
      goto 1
    3 continue
      print *,' Error reading data in data line ',i
      stop
    2 continue
      m=i-1
      if (m.gt.mdata) then
        print *,' Number of data points =',m,
     .          ' exceeds ',mdata
        stop
      endif
      if (m.lt.5) then
        print *,' Number of data points =',m,
     .          ' is too small for a reasonable fit'
        stop
      endif
C
      print *,'  Output file for results and fit: '
      read *, foname
      open (66,file=foname,form='FORMATTED',err=21)
      goto 22
   21 continue
      print *,' Error opening file ',foname 
      stop
   22 continue
C
C --- initialize parameters to call subr. lmdif:
C     three-point parabolic fit: E = AA*vol**2 + BB*vol + CC
      imid = m/2 
      x12 = vol(1) - vol(imid)
      x23 = vol(imid) - vol(m)
      x31 = vol(m) - vol(1)
      AA = - ene(1)   /x12/x31 - 
     -       ene(imid)/x12/x23 - 
     -       ene(m)   /x31/x23
      BB =   ene(1)   *(vol(imid)+vol(m)   )/x12/x31 +
     +       ene(imid)*(vol(1)   +vol(m)   )/x12/x23 +
     +       ene(m)   *(vol(1)   +vol(imid))/x31/x23 
      CC = - ene(1)   *vol(imid)*vol(m)   /x12/x31 -
     -       ene(imid)*vol(1)   *vol(m)   /x12/x23 -
     -       ene(m)   *vol(1)   *vol(imid)/x31/x23 
C 
C     initial guess of Murnaghan parameters from 2d ortder E(V) fit:
      x(1) = CC - 0.25d0*BB*BB/AA  !  min. energy
      x(2) = -0.5d0*BB/AA          !  equilibrium volume 
      x(3) = - BB                  !  bulk modulus 
C     x(4) = 1.d0                  !  dB/dP 
      x(4) = -10.0                 !  dB/dP 
      bmod = x(3) * bfac
      write(66,200)
  200 format('#'/,
     .       '#  Rough estimate !!! from the 2d order polynomial fit:')
      write(66,203) x(2),x(1),bmod,x(4)

      ftol=1.d-9
      maxfev=10000
C     epsfcn=0.01d0
      epsfcn=0.001d0
      mode=1
      nprint=1
      factor=100.d0
      ldfjac=100
      n=4
      call lmdif(murna,m,n,x,y,ftol,ftol,ftol,maxfev,epsfcn,diag,mode,
     *           factor,nprint,
     *           info,nfev,fjac,ldfjac,ipvt,qtf,wa1,wa2,wa3,wa4)
      write(66,201) info
  201 format('#  Fit to Murnaghan equation of state, info code=',i4)
      write(66,202)
  202 format('#'/,'#   Input V,(a.u.)^3',
     .       5x,'Input E (Ry)',4x,'Absolute fit error')
      do j=1,m
        write(66,206)vol(j),ene(j),y(j)
      enddo
C     After fitting, x(1) is min. energy in initial units,
C                    x(2) is equilibrium volume in initial units,
C                    x(4) is d(Bulk modulus)/d(Pressure) - dimensionless.
C                    x(3) is bulk modulus and needs conversion:
      bmod = x(3) * bfac
      write(66,203) x(2),x(1),bmod,x(4)
  203 format(/,'#  Equilibrium volume, a.u.^3 :',f12.6,/,
     .         '#  Minimum energy, Ry         :',f12.6,/,
     .         '#  Bulk modulus, Kbar         :',f12.6,/,
     .         '#  BP                         :',f12.6)
C
C.....create plotfile for Murnaghan fit:
      xmin=vol(1)
      xmax=vol(m) 
      dx=(xmax-xmin)/(mdata-1)
      write(66,205)
  205 format('#'/'#  Total energy fitted to Murnahgan EOS:',/
     .       '#    Volume(a.u.^3)',7x,'Energy(Ry)',5x,'Pressure (GPa)',
     .       6x,'Enthalpy(Ry)')
      do j=1,mdata
        xx=xmin+(j-1)*dx
        call murna1(x,xx,ee,press,entha)
        write(66,206) xx,ee,press,entha
      enddo
  206 format(4f18.8)
  101 format(a256)
C
      stop
      end
C
C------------------------------------------------------------------
C
      subroutine murna(m,n,x,fvec,iflag)
C     fit to the Murnaghan equation of state.
C
C     On fitting, the parameters x(1)...x(4) are:
C        x(1) : minimum energy E
C        x(2) : volume V at equilibrium
C        x(3) : bulk modulus B = V*d^2(E)/d(V)^2 in corresponding units
C        x(4) : d(B)/d(P), dimensionless  
C     
      implicit none
      integer mdata,m,n,i,iflag
      parameter (mdata=401)
      real*8 x(*),fvec(*),vol,ene,xh
      common /vol/ vol(mdata)
      common /ene/ ene(mdata)
      if (n.eq.3) then
       xh=x(4)
       x(4)=5.0d0
      endif
      do i=1,m
        fvec(i)=x(1)+
     +          x(3)*vol(i)/(x(4)*(x(4)-1.d0))*(x(4)*
     *          (1.d0-x(2)/vol(i))+(x(2)/vol(i))**x(4)-1.d0) - ene(i)
      enddo
      if (n.eq.3) then
       x(4)=xh
      endif
      return
      end
C
C------------------------------------------------------------------
C
      subroutine murna1(x,vol,ene,press,entha)
C     fit to the Murnaghan equation of state.
C
C     On fitting, the parameters x(1)...x(4) are:
C        x(1) : minimum energy E in Ry
C        x(2) : volume V at equilibrium in a.u.^3
C        x(3) : bulk modulus B = V*d^2(E)/d(V)^2 in corresponding units
C        x(4) : d(B)/d(P), dimensionless  
C     
      implicit none
      real*8 x(4),vol,ene,press,entha
C --- fit to energy:
        ene = x(1)+
     +        x(3)*vol/(x(4)*(x(4)-1.d0))*
     *       (x(4)*(1.d0-x(2)/vol)+(x(2)/vol)**x(4) - 1.d0) 
C --- fit to pressure:
        press = x(3)/x(4)*((x(2)/vol)**x(4) - 1.d0)
C --- enthalpy:
	entha = ene + press*vol
C     The pressure was so far in Ry/a.u.^3; convert into GPa:
	press = press * 14714.0d0

      return
      end
C
* ======================================================================
* NIST Guide to Available Math Software.
* Fullsource for module LMDIF from package MINPACK.
* Retrieved from NETLIB on Tue Dec  1 11:06:31 1998.
* ======================================================================
      subroutine lmdif(fcn,m,n,x,fvec,ftol,xtol,gtol,maxfev,epsfcn,
     *                 diag,mode,factor,nprint,info,nfev,fjac,ldfjac,
     *                 ipvt,qtf,wa1,wa2,wa3,wa4)
      integer m,n,maxfev,mode,nprint,info,nfev,ldfjac
      integer ipvt(n)
      double precision ftol,xtol,gtol,epsfcn,factor
      double precision x(n),fvec(m),diag(n),fjac(ldfjac,n),qtf(n),
     *                 wa1(n),wa2(n),wa3(n),wa4(m)
      external fcn
c     **********
c
c     subroutine lmdif
c
c     the purpose of lmdif is to minimize the sum of the squares of
c     m nonlinear functions in n variables by a modification of
c     the levenberg-marquardt algorithm. the user must provide a
c     subroutine which calculates the functions. the jacobian is
c     then calculated by a forward-difference approximation.
c
c     the subroutine statement is
c
c       subroutine lmdif(fcn,m,n,x,fvec,ftol,xtol,gtol,maxfev,epsfcn,
c                        diag,mode,factor,nprint,info,nfev,fjac,
c                        ldfjac,ipvt,qtf,wa1,wa2,wa3,wa4)
c
c     where
c
c       fcn is the name of the user-supplied subroutine which
c         calculates the functions. fcn must be declared
c         in an external statement in the user calling
c         program, and should be written as follows.
c
c         subroutine fcn(m,n,x,fvec,iflag)
c         integer m,n,iflag
c         double precision x(n),fvec(m)
c         ----------
c         calculate the functions at x and
c         return this vector in fvec.
c         ----------
c         return
c         end
c
c         the value of iflag should not be changed by fcn unless
c         the user wants to terminate execution of lmdif.
c         in this case set iflag to a negative integer.
c
c       m is a positive integer input variable set to the number
c         of functions.
c
c       n is a positive integer input variable set to the number
c         of variables. n must not exceed m.
c
c       x is an array of length n. on input x must contain
c         an initial estimate of the solution vector. on output x
c         contains the final estimate of the solution vector.
c
c       fvec is an output array of length m which contains
c         the functions evaluated at the output x.
c
c       ftol is a nonnegative input variable. termination
c         occurs when both the actual and predicted relative
c         reductions in the sum of squares are at most ftol.
c         therefore, ftol measures the relative error desired
c         in the sum of squares.
c
c       xtol is a nonnegative input variable. termination
c         occurs when the relative error between two consecutive
c         iterates is at most xtol. therefore, xtol measures the
c         relative error desired in the approximate solution.
c
c       gtol is a nonnegative input variable. termination
c         occurs when the cosine of the angle between fvec and
c         any column of the jacobian is at most gtol in absolute
c         value. therefore, gtol measures the orthogonality
c         desired between the function vector and the columns
c         of the jacobian.
c
c       maxfev is a positive integer input variable. termination
c         occurs when the number of calls to fcn is at least
c         maxfev by the end of an iteration.
c
c       epsfcn is an input variable used in determining a suitable
c         step length for the forward-difference approximation. this
c         approximation assumes that the relative errors in the
c         functions are of the order of epsfcn. if epsfcn is less
c         than the machine precision, it is assumed that the relative
c         errors in the functions are of the order of the machine
c         precision.
c
c       diag is an array of length n. if mode = 1 (see
c         below), diag is internally set. if mode = 2, diag
c         must contain positive entries that serve as
c         multiplicative scale factors for the variables.
c
c       mode is an integer input variable. if mode = 1, the
c         variables will be scaled internally. if mode = 2,
c         the scaling is specified by the input diag. other
c         values of mode are equivalent to mode = 1.
c
c       factor is a positive input variable used in determining the
c         initial step bound. this bound is set to the product of
c         factor and the euclidean norm of diag*x if nonzero, or else
c         to factor itself. in most cases factor should lie in the
c         interval (.1,100.). 100. is a generally recommended value.
c
c       nprint is an integer input variable that enables controlled
c         printing of iterates if it is positive. in this case,
c         fcn is called with iflag = 0 at the beginning of the first
c         iteration and every nprint iterations thereafter and
c         immediately prior to return, with x and fvec available
c         for printing. if nprint is not positive, no special calls
c         of fcn with iflag = 0 are made.
c
c       info is an integer output variable. if the user has
c         terminated execution, info is set to the (negative)
c         value of iflag. see description of fcn. otherwise,
c         info is set as follows.
c
c         info = 0  improper input parameters.
c
c         info = 1  both actual and predicted relative reductions
c                   in the sum of squares are at most ftol.
c
c         info = 2  relative error between two consecutive iterates
c                   is at most xtol.
c
c         info = 3  conditions for info = 1 and info = 2 both hold.
c
c         info = 4  the cosine of the angle between fvec and any
c                   column of the jacobian is at most gtol in
c                   absolute value.
c
c         info = 5  number of calls to fcn has reached or
c                   exceeded maxfev.
c
c         info = 6  ftol is too small. no further reduction in
c                   the sum of squares is possible.
c
c         info = 7  xtol is too small. no further improvement in
c                   the approximate solution x is possible.
c
c         info = 8  gtol is too small. fvec is orthogonal to the
c                   columns of the jacobian to machine precision.
c
c       nfev is an integer output variable set to the number of
c         calls to fcn.
c
c       fjac is an output m by n array. the upper n by n submatrix
c         of fjac contains an upper triangular matrix r with
c         diagonal elements of nonincreasing magnitude such that
c
c                t     t           t
c               p *(jac *jac)*p = r *r,
c
c         where p is a permutation matrix and jac is the final
c         calculated jacobian. column j of p is column ipvt(j)
c         (see below) of the identity matrix. the lower trapezoidal
c         part of fjac contains information generated during
c         the computation of r.
c
c       ldfjac is a positive integer input variable not less than m
c         which specifies the leading dimension of the array fjac.
c
c       ipvt is an integer output array of length n. ipvt
c         defines a permutation matrix p such that jac*p = q*r,
c         where jac is the final calculated jacobian, q is
c         orthogonal (not stored), and r is upper triangular
c         with diagonal elements of nonincreasing magnitude.
c         column j of p is column ipvt(j) of the identity matrix.
c
c       qtf is an output array of length n which contains
c         the first n elements of the vector (q transpose)*fvec.
c
c       wa1, wa2, and wa3 are work arrays of length n.
c
c       wa4 is a work array of length m.
c
c     subprograms called
c
c       user-supplied ...... fcn
c
c       minpack-supplied ... dpmpar,enorm,fdjac2,lmpar,qrfac
c
c       fortran-supplied ... dabs,dmax1,dmin1,dsqrt,mod
c
c     argonne national laboratory. minpack project. march 1980.
c     burton s. garbow, kenneth e. hillstrom, jorge j. more
c
c     **********
      integer i,iflag,iter,j,l
      double precision actred,delta,dirder,epsmch,fnorm,fnorm1,gnorm,
     *                 one,par,pnorm,prered,p1,p5,p25,p75,p0001,ratio,
     *                 sum,temp,temp1,temp2,xnorm,zero
      double precision dpmpar,enorm
      data one,p1,p5,p25,p75,p0001,zero
     *     /1.0d0,1.0d-1,5.0d-1,2.5d-1,7.5d-1,1.0d-4,0.0d0/
c
c     epsmch is the machine precision.
c
      epsmch = dpmpar(1)
c
      info = 0
      iflag = 0
      nfev = 0
c
c     check the input parameters for errors.
c
      if (n .le. 0 .or. m .lt. n .or. ldfjac .lt. m
     *    .or. ftol .lt. zero .or. xtol .lt. zero .or. gtol .lt. zero
     *    .or. maxfev .le. 0 .or. factor .le. zero) go to 300
      if (mode .ne. 2) go to 20
      do 10 j = 1, n
         if (diag(j) .le. zero) go to 300
   10    continue
   20 continue
c
c     evaluate the function at the starting point
c     and calculate its norm.
c
      iflag = 1
      call fcn(m,n,x,fvec,iflag)
      nfev = 1
      if (iflag .lt. 0) go to 300
      fnorm = enorm(m,fvec)
c
c     initialize levenberg-marquardt parameter and iteration counter.
c
      par = zero
      iter = 1
c
c     beginning of the outer loop.
c
   30 continue
c
c        calculate the jacobian matrix.
c
         iflag = 2
         call fdjac2(fcn,m,n,x,fvec,fjac,ldfjac,iflag,epsfcn,wa4)
         nfev = nfev + n
         if (iflag .lt. 0) go to 300
c
c        if requested, call fcn to enable printing of iterates.
c
         if (nprint .le. 0) go to 40
         iflag = 0
         if (mod(iter-1,nprint) .eq. 0) call fcn(m,n,x,fvec,iflag)
         if (iflag .lt. 0) go to 300
   40    continue
c
c        compute the qr factorization of the jacobian.
c
         call qrfac(m,n,fjac,ldfjac,.true.,ipvt,n,wa1,wa2,wa3)
c
c        on the first iteration and if mode is 1, scale according
c        to the norms of the columns of the initial jacobian.
c
         if (iter .ne. 1) go to 80
         if (mode .eq. 2) go to 60
         do 50 j = 1, n
            diag(j) = wa2(j)
            if (wa2(j) .eq. zero) diag(j) = one
   50       continue
   60    continue
c
c        on the first iteration, calculate the norm of the scaled x
c        and initialize the step bound delta.
c
         do 70 j = 1, n
            wa3(j) = diag(j)*x(j)
   70       continue
         xnorm = enorm(n,wa3)
         delta = factor*xnorm
         if (delta .eq. zero) delta = factor
   80    continue
c
c        form (q transpose)*fvec and store the first n components in
c        qtf.
c
         do 90 i = 1, m
            wa4(i) = fvec(i)
   90       continue
         do 130 j = 1, n
            if (fjac(j,j) .eq. zero) go to 120
            sum = zero
            do 100 i = j, m
               sum = sum + fjac(i,j)*wa4(i)
  100          continue
            temp = -sum/fjac(j,j)
            do 110 i = j, m
               wa4(i) = wa4(i) + fjac(i,j)*temp
  110          continue
  120       continue
            fjac(j,j) = wa1(j)
            qtf(j) = wa4(j)
  130       continue
c
c        compute the norm of the scaled gradient.
c
         gnorm = zero
         if (fnorm .eq. zero) go to 170
         do 160 j = 1, n
            l = ipvt(j)
            if (wa2(l) .eq. zero) go to 150
            sum = zero
            do 140 i = 1, j
               sum = sum + fjac(i,j)*(qtf(i)/fnorm)
  140          continue
            gnorm = dmax1(gnorm,dabs(sum/wa2(l)))
  150       continue
  160       continue
  170    continue
c
c        test for convergence of the gradient norm.
c
         if (gnorm .le. gtol) info = 4
         if (info .ne. 0) go to 300
c
c        rescale if necessary.
c
         if (mode .eq. 2) go to 190
         do 180 j = 1, n
            diag(j) = dmax1(diag(j),wa2(j))
  180       continue
  190    continue
c
c        beginning of the inner loop.
c
  200    continue
c
c           determine the levenberg-marquardt parameter.
c
            call lmpar(n,fjac,ldfjac,ipvt,diag,qtf,delta,par,wa1,wa2,
     *                 wa3,wa4)
c
c           store the direction p and x + p. calculate the norm of p.
c
            do 210 j = 1, n
               wa1(j) = -wa1(j)
               wa2(j) = x(j) + wa1(j)
               wa3(j) = diag(j)*wa1(j)
  210          continue
            pnorm = enorm(n,wa3)
c
c           on the first iteration, adjust the initial step bound.
c
            if (iter .eq. 1) delta = dmin1(delta,pnorm)
c
c           evaluate the function at x + p and calculate its norm.
c
            iflag = 1
            call fcn(m,n,wa2,wa4,iflag)
            nfev = nfev + 1
            if (iflag .lt. 0) go to 300
            fnorm1 = enorm(m,wa4)
c
c           compute the scaled actual reduction.
c
            actred = -one
            if (p1*fnorm1 .lt. fnorm) actred = one - (fnorm1/fnorm)**2
c
c           compute the scaled predicted reduction and
c           the scaled directional derivative.
c
            do 230 j = 1, n
               wa3(j) = zero
               l = ipvt(j)
               temp = wa1(l)
               do 220 i = 1, j
                  wa3(i) = wa3(i) + fjac(i,j)*temp
  220             continue
  230          continue
            temp1 = enorm(n,wa3)/fnorm
            temp2 = (dsqrt(par)*pnorm)/fnorm
            prered = temp1**2 + temp2**2/p5
            dirder = -(temp1**2 + temp2**2)
c
c           compute the ratio of the actual to the predicted
c           reduction.
c
            ratio = zero
            if (prered .ne. zero) ratio = actred/prered
c
c           update the step bound.
c
            if (ratio .gt. p25) go to 240
               if (actred .ge. zero) temp = p5
               if (actred .lt. zero)
     *            temp = p5*dirder/(dirder + p5*actred)
               if (p1*fnorm1 .ge. fnorm .or. temp .lt. p1) temp = p1
               delta = temp*dmin1(delta,pnorm/p1)
               par = par/temp
               go to 260
  240       continue
               if (par .ne. zero .and. ratio .lt. p75) go to 250
               delta = pnorm/p5
               par = p5*par
  250          continue
  260       continue
c
c           test for successful iteration.
c
            if (ratio .lt. p0001) go to 290
c
c           successful iteration. update x, fvec, and their norms.
c
            do 270 j = 1, n
               x(j) = wa2(j)
               wa2(j) = diag(j)*x(j)
  270          continue
            do 280 i = 1, m
               fvec(i) = wa4(i)
  280          continue
            xnorm = enorm(n,wa2)
            fnorm = fnorm1
            iter = iter + 1
  290       continue
c
c           tests for convergence.
c
            if (dabs(actred) .le. ftol .and. prered .le. ftol
     *          .and. p5*ratio .le. one) info = 1
            if (delta .le. xtol*xnorm) info = 2
            if (dabs(actred) .le. ftol .and. prered .le. ftol
     *          .and. p5*ratio .le. one .and. info .eq. 2) info = 3
            if (info .ne. 0) go to 300
c
c           tests for termination and stringent tolerances.
c
            if (nfev .ge. maxfev) info = 5
            if (dabs(actred) .le. epsmch .and. prered .le. epsmch
     *          .and. p5*ratio .le. one) info = 6
            if (delta .le. epsmch*xnorm) info = 7
            if (gnorm .le. epsmch) info = 8
            if (info .ne. 0) go to 300
c
c           end of the inner loop. repeat if iteration unsuccessful.
c
            if (ratio .lt. p0001) go to 200
c
c        end of the outer loop.
c
         go to 30
  300 continue
c
c     termination, either normal or user imposed.
c
      if (iflag .lt. 0) info = iflag
      iflag = 0
      if (nprint .gt. 0) call fcn(m,n,x,fvec,iflag)
      return
c
c     last card of subroutine lmdif.
c
      end
      double precision function dpmpar(i)
      integer i
c     **********
c
c     Function dpmpar
c
c     This function provides double precision machine parameters
c     when the appropriate set of data statements is activated (by
c     removing the c from column 1) and all other data statements are
c     rendered inactive. Most of the parameter values were obtained
c     from the corresponding Bell Laboratories Port Library function.
c
c     The function statement is
c
c       double precision function dpmpar(i)
c
c     where
c
c       i is an integer input variable set to 1, 2, or 3 which
c         selects the desired machine parameter. If the machine has
c         t base b digits and its smallest and largest exponents are
c         emin and emax, respectively, then these parameters are
c
c         dpmpar(1) = b**(1 - t), the machine precision,
c
c         dpmpar(2) = b**(emin - 1), the smallest magnitude,
c
c         dpmpar(3) = b**emax*(1 - b**(-t)), the largest magnitude.
c
c     Argonne National Laboratory. MINPACK Project. November 1996.
c     Burton S. Garbow, Kenneth E. Hillstrom, Jorge J. More'
c
c     **********
      integer mcheps(4)
      integer minmag(4)
      integer maxmag(4)
      double precision dmach(3)
      equivalence (dmach(1),mcheps(1))
      equivalence (dmach(2),minmag(1))
      equivalence (dmach(3),maxmag(1))
c
c     Machine constants for the IBM 360/370 series,
c     the Amdahl 470/V6, the ICL 2900, the Itel AS/6,
c     the Xerox Sigma 5/7/9 and the Sel systems 85/86.
c
c     data mcheps(1),mcheps(2) / z34100000, z00000000 /
c     data minmag(1),minmag(2) / z00100000, z00000000 /
c     data maxmag(1),maxmag(2) / z7fffffff, zffffffff /
c
c     Machine constants for the Honeywell 600/6000 series.
c
c     data mcheps(1),mcheps(2) / o606400000000, o000000000000 /
c     data minmag(1),minmag(2) / o402400000000, o000000000000 /
c     data maxmag(1),maxmag(2) / o376777777777, o777777777777 /
c
c     Machine constants for the CDC 6000/7000 series.
c
c     data mcheps(1) / 15614000000000000000b /
c     data mcheps(2) / 15010000000000000000b /
c
c     data minmag(1) / 00604000000000000000b /
c     data minmag(2) / 00000000000000000000b /
c
c     data maxmag(1) / 37767777777777777777b /
c     data maxmag(2) / 37167777777777777777b /
c
c     Machine constants for the PDP-10 (KA processor).
c
c     data mcheps(1),mcheps(2) / "114400000000, "000000000000 /
c     data minmag(1),minmag(2) / "033400000000, "000000000000 /
c     data maxmag(1),maxmag(2) / "377777777777, "344777777777 /
c
c     Machine constants for the PDP-10 (KI processor).
c
c     data mcheps(1),mcheps(2) / "104400000000, "000000000000 /
c     data minmag(1),minmag(2) / "000400000000, "000000000000 /
c     data maxmag(1),maxmag(2) / "377777777777, "377777777777 /
c
c     Machine constants for the PDP-11. 
c
c     data mcheps(1),mcheps(2) /   9472,      0 /
c     data mcheps(3),mcheps(4) /      0,      0 /
c
c     data minmag(1),minmag(2) /    128,      0 /
c     data minmag(3),minmag(4) /      0,      0 /
c
c     data maxmag(1),maxmag(2) /  32767,     -1 /
c     data maxmag(3),maxmag(4) /     -1,     -1 /
c
c     Machine constants for the Burroughs 6700/7700 systems.
c
c     data mcheps(1) / o1451000000000000 /
c     data mcheps(2) / o0000000000000000 /
c
c     data minmag(1) / o1771000000000000 /
c     data minmag(2) / o7770000000000000 /
c
c     data maxmag(1) / o0777777777777777 /
c     data maxmag(2) / o7777777777777777 /
c
c     Machine constants for the Burroughs 5700 system.
c
c     data mcheps(1) / o1451000000000000 /
c     data mcheps(2) / o0000000000000000 /
c
c     data minmag(1) / o1771000000000000 /
c     data minmag(2) / o0000000000000000 /
c
c     data maxmag(1) / o0777777777777777 /
c     data maxmag(2) / o0007777777777777 /
c
c     Machine constants for the Burroughs 1700 system.
c
c     data mcheps(1) / zcc6800000 /
c     data mcheps(2) / z000000000 /
c
c     data minmag(1) / zc00800000 /
c     data minmag(2) / z000000000 /
c
c     data maxmag(1) / zdffffffff /
c     data maxmag(2) / zfffffffff /
c
c     Machine constants for the Univac 1100 series.
c
c     data mcheps(1),mcheps(2) / o170640000000, o000000000000 /
c     data minmag(1),minmag(2) / o000040000000, o000000000000 /
c     data maxmag(1),maxmag(2) / o377777777777, o777777777777 /
c
c     Machine constants for the Data General Eclipse S/200.
c
c     Note - it may be appropriate to include the following card -
c     static dmach(3)
c
c     data minmag/20k,3*0/,maxmag/77777k,3*177777k/
c     data mcheps/32020k,3*0/
c
c     Machine constants for the Harris 220.
c
c     data mcheps(1),mcheps(2) / '20000000, '00000334 /
c     data minmag(1),minmag(2) / '20000000, '00000201 /
c     data maxmag(1),maxmag(2) / '37777777, '37777577 /
c
c     Machine constants for the Cray-1.
c
c     data mcheps(1) / 0376424000000000000000b /
c     data mcheps(2) / 0000000000000000000000b /
c
c     data minmag(1) / 0200034000000000000000b /
c     data minmag(2) / 0000000000000000000000b /
c
c     data maxmag(1) / 0577777777777777777777b /
c     data maxmag(2) / 0000007777777777777776b /
c
c     Machine constants for the Prime 400.
c
c     data mcheps(1),mcheps(2) / :10000000000, :00000000123 /
c     data minmag(1),minmag(2) / :10000000000, :00000100000 /
c     data maxmag(1),maxmag(2) / :17777777777, :37777677776 /
c
c     Machine constants for the VAX-11.
c
c     data mcheps(1),mcheps(2) /   9472,  0 /
c     data minmag(1),minmag(2) /    128,  0 /
c     data maxmag(1),maxmag(2) / -32769, -1 /
c
c     Machine constants for IEEE machines.
c
      data dmach(1) /2.22044604926d-16/
      data dmach(2) /2.22507385852d-308/
      data dmach(3) /1.79769313485d+308/
c
      dpmpar = dmach(i)
      return
c
c     Last card of function dpmpar.
c
      end
      double precision function enorm(n,x)
      integer n
      double precision x(n)
c     **********
c
c     function enorm
c
c     given an n-vector x, this function calculates the
c     euclidean norm of x.
c
c     the euclidean norm is computed by accumulating the sum of
c     squares in three different sums. the sums of squares for the
c     small and large components are scaled so that no overflows
c     occur. non-destructive underflows are permitted. underflows
c     and overflows do not occur in the computation of the unscaled
c     sum of squares for the intermediate components.
c     the definitions of small, intermediate and large components
c     depend on two constants, rdwarf and rgiant. the main
c     restrictions on these constants are that rdwarf**2 not
c     underflow and rgiant**2 not overflow. the constants
c     given here are suitable for every known computer.
c
c     the function statement is
c
c       double precision function enorm(n,x)
c
c     where
c
c       n is a positive integer input variable.
c
c       x is an input array of length n.
c
c     subprograms called
c
c       fortran-supplied ... dabs,dsqrt
c
c     argonne national laboratory. minpack project. march 1980.
c     burton s. garbow, kenneth e. hillstrom, jorge j. more
c
c     **********
      integer i
      double precision agiant,floatn,one,rdwarf,rgiant,s1,s2,s3,xabs,
     *                 x1max,x3max,zero
      data one,zero,rdwarf,rgiant /1.0d0,0.0d0,3.834d-20,1.304d19/
      s1 = zero
      s2 = zero
      s3 = zero
      x1max = zero
      x3max = zero
      floatn = n
      agiant = rgiant/floatn
      do 90 i = 1, n
         xabs = dabs(x(i))
         if (xabs .gt. rdwarf .and. xabs .lt. agiant) go to 70
            if (xabs .le. rdwarf) go to 30
c
c              sum for large components.
c
               if (xabs .le. x1max) go to 10
                  s1 = one + s1*(x1max/xabs)**2
                  x1max = xabs
                  go to 20
   10          continue
                  s1 = s1 + (xabs/x1max)**2
   20          continue
               go to 60
   30       continue
c
c              sum for small components.
c
               if (xabs .le. x3max) go to 40
                  s3 = one + s3*(x3max/xabs)**2
                  x3max = xabs
                  go to 50
   40          continue
                  if (xabs .ne. zero) s3 = s3 + (xabs/x3max)**2
   50          continue
   60       continue
            go to 80
   70    continue
c
c           sum for intermediate components.
c
            s2 = s2 + xabs**2
   80    continue
   90    continue
c
c     calculation of norm.
c
      if (s1 .eq. zero) go to 100
         enorm = x1max*dsqrt(s1+(s2/x1max)/x1max)
         go to 130
  100 continue
         if (s2 .eq. zero) go to 110
            if (s2 .ge. x3max)
     *         enorm = dsqrt(s2*(one+(x3max/s2)*(x3max*s3)))
            if (s2 .lt. x3max)
     *         enorm = dsqrt(x3max*((s2/x3max)+(x3max*s3)))
            go to 120
  110    continue
            enorm = x3max*dsqrt(s3)
  120    continue
  130 continue
      return
c
c     last card of function enorm.
c
      end
      subroutine fdjac2(fcn,m,n,x,fvec,fjac,ldfjac,iflag,epsfcn,wa)
      integer m,n,ldfjac,iflag
      double precision epsfcn
      double precision x(n),fvec(m),fjac(ldfjac,n),wa(m)
c     **********
c
c     subroutine fdjac2
c
c     this subroutine computes a forward-difference approximation
c     to the m by n jacobian matrix associated with a specified
c     problem of m functions in n variables.
c
c     the subroutine statement is
c
c       subroutine fdjac2(fcn,m,n,x,fvec,fjac,ldfjac,iflag,epsfcn,wa)
c
c     where
c
c       fcn is the name of the user-supplied subroutine which
c         calculates the functions. fcn must be declared
c         in an external statement in the user calling
c         program, and should be written as follows.
c
c         subroutine fcn(m,n,x,fvec,iflag)
c         integer m,n,iflag
c         double precision x(n),fvec(m)
c         ----------
c         calculate the functions at x and
c         return this vector in fvec.
c         ----------
c         return
c         end
c
c         the value of iflag should not be changed by fcn unless
c         the user wants to terminate execution of fdjac2.
c         in this case set iflag to a negative integer.
c
c       m is a positive integer input variable set to the number
c         of functions.
c
c       n is a positive integer input variable set to the number
c         of variables. n must not exceed m.
c
c       x is an input array of length n.
c
c       fvec is an input array of length m which must contain the
c         functions evaluated at x.
c
c       fjac is an output m by n array which contains the
c         approximation to the jacobian matrix evaluated at x.
c
c       ldfjac is a positive integer input variable not less than m
c         which specifies the leading dimension of the array fjac.
c
c       iflag is an integer variable which can be used to terminate
c         the execution of fdjac2. see description of fcn.
c
c       epsfcn is an input variable used in determining a suitable
c         step length for the forward-difference approximation. this
c         approximation assumes that the relative errors in the
c         functions are of the order of epsfcn. if epsfcn is less
c         than the machine precision, it is assumed that the relative
c         errors in the functions are of the order of the machine
c         precision.
c
c       wa is a work array of length m.
c
c     subprograms called
c
c       user-supplied ...... fcn
c
c       minpack-supplied ... dpmpar
c
c       fortran-supplied ... dabs,dmax1,dsqrt
c
c     argonne national laboratory. minpack project. march 1980.
c     burton s. garbow, kenneth e. hillstrom, jorge j. more
c
c     **********
      integer i,j
      double precision eps,epsmch,h,temp,zero
      double precision dpmpar
      data zero /0.0d0/
c
c     epsmch is the machine precision.
c
      epsmch = dpmpar(1)
c
      eps = dsqrt(dmax1(epsfcn,epsmch))
      do 20 j = 1, n
         temp = x(j)
         h = eps*dabs(temp)
         if (h .eq. zero) h = eps
         x(j) = temp + h
         call fcn(m,n,x,wa,iflag)
         if (iflag .lt. 0) go to 30
         x(j) = temp
         do 10 i = 1, m
            fjac(i,j) = (wa(i) - fvec(i))/h
   10       continue
   20    continue
   30 continue
      return
c
c     last card of subroutine fdjac2.
c
      end
      subroutine lmpar(n,r,ldr,ipvt,diag,qtb,delta,par,x,sdiag,wa1,
     *                 wa2)
      integer n,ldr
      integer ipvt(n)
      double precision delta,par
      double precision r(ldr,n),diag(n),qtb(n),x(n),sdiag(n),wa1(n),
     *                 wa2(n)
c     **********
c
c     subroutine lmpar
c
c     given an m by n matrix a, an n by n nonsingular diagonal
c     matrix d, an m-vector b, and a positive number delta,
c     the problem is to determine a value for the parameter
c     par such that if x solves the system
c
c           a*x = b ,     sqrt(par)*d*x = 0 ,
c
c     in the least squares sense, and dxnorm is the euclidean
c     norm of d*x, then either par is zero and
c
c           (dxnorm-delta) .le. 0.1*delta ,
c
c     or par is positive and
c
c           abs(dxnorm-delta) .le. 0.1*delta .
c
c     this subroutine completes the solution of the problem
c     if it is provided with the necessary information from the
c     qr factorization, with column pivoting, of a. that is, if
c     a*p = q*r, where p is a permutation matrix, q has orthogonal
c     columns, and r is an upper triangular matrix with diagonal
c     elements of nonincreasing magnitude, then lmpar expects
c     the full upper triangle of r, the permutation matrix p,
c     and the first n components of (q transpose)*b. on output
c     lmpar also provides an upper triangular matrix s such that
c
c            t   t                   t
c           p *(a *a + par*d*d)*p = s *s .
c
c     s is employed within lmpar and may be of separate interest.
c
c     only a few iterations are generally needed for convergence
c     of the algorithm. if, however, the limit of 10 iterations
c     is reached, then the output par will contain the best
c     value obtained so far.
c
c     the subroutine statement is
c
c       subroutine lmpar(n,r,ldr,ipvt,diag,qtb,delta,par,x,sdiag,
c                        wa1,wa2)
c
c     where
c
c       n is a positive integer input variable set to the order of r.
c
c       r is an n by n array. on input the full upper triangle
c         must contain the full upper triangle of the matrix r.
c         on output the full upper triangle is unaltered, and the
c         strict lower triangle contains the strict upper triangle
c         (transposed) of the upper triangular matrix s.
c
c       ldr is a positive integer input variable not less than n
c         which specifies the leading dimension of the array r.
c
c       ipvt is an integer input array of length n which defines the
c         permutation matrix p such that a*p = q*r. column j of p
c         is column ipvt(j) of the identity matrix.
c
c       diag is an input array of length n which must contain the
c         diagonal elements of the matrix d.
c
c       qtb is an input array of length n which must contain the first
c         n elements of the vector (q transpose)*b.
c
c       delta is a positive input variable which specifies an upper
c         bound on the euclidean norm of d*x.
c
c       par is a nonnegative variable. on input par contains an
c         initial estimate of the levenberg-marquardt parameter.
c         on output par contains the final estimate.
c
c       x is an output array of length n which contains the least
c         squares solution of the system a*x = b, sqrt(par)*d*x = 0,
c         for the output par.
c
c       sdiag is an output array of length n which contains the
c         diagonal elements of the upper triangular matrix s.
c
c       wa1 and wa2 are work arrays of length n.
c
c     subprograms called
c
c       minpack-supplied ... dpmpar,enorm,qrsolv
c
c       fortran-supplied ... dabs,dmax1,dmin1,dsqrt
c
c     argonne national laboratory. minpack project. march 1980.
c     burton s. garbow, kenneth e. hillstrom, jorge j. more
c
c     **********
      integer i,iter,j,jm1,jp1,k,l,nsing
      double precision dxnorm,dwarf,fp,gnorm,parc,parl,paru,p1,p001,
     *                 sum,temp,zero
      double precision dpmpar,enorm
      data p1,p001,zero /1.0d-1,1.0d-3,0.0d0/
c
c     dwarf is the smallest positive magnitude.
c
      dwarf = dpmpar(2)
c
c     compute and store in x the gauss-newton direction. if the
c     jacobian is rank-deficient, obtain a least squares solution.
c
      nsing = n
      do 10 j = 1, n
         wa1(j) = qtb(j)
         if (r(j,j) .eq. zero .and. nsing .eq. n) nsing = j - 1
         if (nsing .lt. n) wa1(j) = zero
   10    continue
      if (nsing .lt. 1) go to 50
      do 40 k = 1, nsing
         j = nsing - k + 1
         wa1(j) = wa1(j)/r(j,j)
         temp = wa1(j)
         jm1 = j - 1
         if (jm1 .lt. 1) go to 30
         do 20 i = 1, jm1
            wa1(i) = wa1(i) - r(i,j)*temp
   20       continue
   30    continue
   40    continue
   50 continue
      do 60 j = 1, n
         l = ipvt(j)
         x(l) = wa1(j)
   60    continue
c
c     initialize the iteration counter.
c     evaluate the function at the origin, and test
c     for acceptance of the gauss-newton direction.
c
      iter = 0
      do 70 j = 1, n
         wa2(j) = diag(j)*x(j)
   70    continue
      dxnorm = enorm(n,wa2)
      fp = dxnorm - delta
      if (fp .le. p1*delta) go to 220
c
c     if the jacobian is not rank deficient, the newton
c     step provides a lower bound, parl, for the zero of
c     the function. otherwise set this bound to zero.
c
      parl = zero
      if (nsing .lt. n) go to 120
      do 80 j = 1, n
         l = ipvt(j)
         wa1(j) = diag(l)*(wa2(l)/dxnorm)
   80    continue
      do 110 j = 1, n
         sum = zero
         jm1 = j - 1
         if (jm1 .lt. 1) go to 100
         do 90 i = 1, jm1
            sum = sum + r(i,j)*wa1(i)
   90       continue
  100    continue
         wa1(j) = (wa1(j) - sum)/r(j,j)
  110    continue
      temp = enorm(n,wa1)
      parl = ((fp/delta)/temp)/temp
  120 continue
c
c     calculate an upper bound, paru, for the zero of the function.
c
      do 140 j = 1, n
         sum = zero
         do 130 i = 1, j
            sum = sum + r(i,j)*qtb(i)
  130       continue
         l = ipvt(j)
         wa1(j) = sum/diag(l)
  140    continue
      gnorm = enorm(n,wa1)
      paru = gnorm/delta
      if (paru .eq. zero) paru = dwarf/dmin1(delta,p1)
c
c     if the input par lies outside of the interval (parl,paru),
c     set par to the closer endpoint.
c
      par = dmax1(par,parl)
      par = dmin1(par,paru)
      if (par .eq. zero) par = gnorm/dxnorm
c
c     beginning of an iteration.
c
  150 continue
         iter = iter + 1
c
c        evaluate the function at the current value of par.
c
         if (par .eq. zero) par = dmax1(dwarf,p001*paru)
         temp = dsqrt(par)
         do 160 j = 1, n
            wa1(j) = temp*diag(j)
  160       continue
         call qrsolv(n,r,ldr,ipvt,wa1,qtb,x,sdiag,wa2)
         do 170 j = 1, n
            wa2(j) = diag(j)*x(j)
  170       continue
         dxnorm = enorm(n,wa2)
         temp = fp
         fp = dxnorm - delta
c
c        if the function is small enough, accept the current value
c        of par. also test for the exceptional cases where parl
c        is zero or the number of iterations has reached 10.
c
         if (dabs(fp) .le. p1*delta
     *       .or. parl .eq. zero .and. fp .le. temp
     *            .and. temp .lt. zero .or. iter .eq. 10) go to 220
c
c        compute the newton correction.
c
         do 180 j = 1, n
            l = ipvt(j)
            wa1(j) = diag(l)*(wa2(l)/dxnorm)
  180       continue
         do 210 j = 1, n
            wa1(j) = wa1(j)/sdiag(j)
            temp = wa1(j)
            jp1 = j + 1
            if (n .lt. jp1) go to 200
            do 190 i = jp1, n
               wa1(i) = wa1(i) - r(i,j)*temp
  190          continue
  200       continue
  210       continue
         temp = enorm(n,wa1)
         parc = ((fp/delta)/temp)/temp
c
c        depending on the sign of the function, update parl or paru.
c
         if (fp .gt. zero) parl = dmax1(parl,par)
         if (fp .lt. zero) paru = dmin1(paru,par)
c
c        compute an improved estimate for par.
c
         par = dmax1(parl,par+parc)
c
c        end of an iteration.
c
         go to 150
  220 continue
c
c     termination.
c
      if (iter .eq. 0) par = zero
      return
c
c     last card of subroutine lmpar.
c
      end
      subroutine qrfac(m,n,a,lda,pivot,ipvt,lipvt,rdiag,acnorm,wa)
      integer m,n,lda,lipvt
      integer ipvt(lipvt)
      logical pivot
      double precision a(lda,n),rdiag(n),acnorm(n),wa(n)
c     **********
c
c     subroutine qrfac
c
c     this subroutine uses householder transformations with column
c     pivoting (optional) to compute a qr factorization of the
c     m by n matrix a. that is, qrfac determines an orthogonal
c     matrix q, a permutation matrix p, and an upper trapezoidal
c     matrix r with diagonal elements of nonincreasing magnitude,
c     such that a*p = q*r. the householder transformation for
c     column k, k = 1,2,...,min(m,n), is of the form
c
c                           t
c           i - (1/u(k))*u*u
c
c     where u has zeros in the first k-1 positions. the form of
c     this transformation and the method of pivoting first
c     appeared in the corresponding linpack subroutine.
c
c     the subroutine statement is
c
c       subroutine qrfac(m,n,a,lda,pivot,ipvt,lipvt,rdiag,acnorm,wa)
c
c     where
c
c       m is a positive integer input variable set to the number
c         of rows of a.
c
c       n is a positive integer input variable set to the number
c         of columns of a.
c
c       a is an m by n array. on input a contains the matrix for
c         which the qr factorization is to be computed. on output
c         the strict upper trapezoidal part of a contains the strict
c         upper trapezoidal part of r, and the lower trapezoidal
c         part of a contains a factored form of q (the non-trivial
c         elements of the u vectors described above).
c
c       lda is a positive integer input variable not less than m
c         which specifies the leading dimension of the array a.
c
c       pivot is a logical input variable. if pivot is set true,
c         then column pivoting is enforced. if pivot is set false,
c         then no column pivoting is done.
c
c       ipvt is an integer output array of length lipvt. ipvt
c         defines the permutation matrix p such that a*p = q*r.
c         column j of p is column ipvt(j) of the identity matrix.
c         if pivot is false, ipvt is not referenced.
c
c       lipvt is a positive integer input variable. if pivot is false,
c         then lipvt may be as small as 1. if pivot is true, then
c         lipvt must be at least n.
c
c       rdiag is an output array of length n which contains the
c         diagonal elements of r.
c
c       acnorm is an output array of length n which contains the
c         norms of the corresponding columns of the input matrix a.
c         if this information is not needed, then acnorm can coincide
c         with rdiag.
c
c       wa is a work array of length n. if pivot is false, then wa
c         can coincide with rdiag.
c
c     subprograms called
c
c       minpack-supplied ... dpmpar,enorm
c
c       fortran-supplied ... dmax1,dsqrt,min0
c
c     argonne national laboratory. minpack project. march 1980.
c     burton s. garbow, kenneth e. hillstrom, jorge j. more
c
c     **********
      integer i,j,jp1,k,kmax,minmn
      double precision ajnorm,epsmch,one,p05,sum,temp,zero
      double precision dpmpar,enorm
      data one,p05,zero /1.0d0,5.0d-2,0.0d0/
c
c     epsmch is the machine precision.
c
      epsmch = dpmpar(1)
c
c     compute the initial column norms and initialize several arrays.
c
      do 10 j = 1, n
         acnorm(j) = enorm(m,a(1,j))
         rdiag(j) = acnorm(j)
         wa(j) = rdiag(j)
         if (pivot) ipvt(j) = j
   10    continue
c
c     reduce a to r with householder transformations.
c
      minmn = min0(m,n)
      do 110 j = 1, minmn
         if (.not.pivot) go to 40
c
c        bring the column of largest norm into the pivot position.
c
         kmax = j
         do 20 k = j, n
            if (rdiag(k) .gt. rdiag(kmax)) kmax = k
   20       continue
         if (kmax .eq. j) go to 40
         do 30 i = 1, m
            temp = a(i,j)
            a(i,j) = a(i,kmax)
            a(i,kmax) = temp
   30       continue
         rdiag(kmax) = rdiag(j)
         wa(kmax) = wa(j)
         k = ipvt(j)
         ipvt(j) = ipvt(kmax)
         ipvt(kmax) = k
   40    continue
c
c        compute the householder transformation to reduce the
c        j-th column of a to a multiple of the j-th unit vector.
c
         ajnorm = enorm(m-j+1,a(j,j))
         if (ajnorm .eq. zero) go to 100
         if (a(j,j) .lt. zero) ajnorm = -ajnorm
         do 50 i = j, m
            a(i,j) = a(i,j)/ajnorm
   50       continue
         a(j,j) = a(j,j) + one
c
c        apply the transformation to the remaining columns
c        and update the norms.
c
         jp1 = j + 1
         if (n .lt. jp1) go to 100
         do 90 k = jp1, n
            sum = zero
            do 60 i = j, m
               sum = sum + a(i,j)*a(i,k)
   60          continue
            temp = sum/a(j,j)
            do 70 i = j, m
               a(i,k) = a(i,k) - temp*a(i,j)
   70          continue
            if (.not.pivot .or. rdiag(k) .eq. zero) go to 80
            temp = a(j,k)/rdiag(k)
            rdiag(k) = rdiag(k)*dsqrt(dmax1(zero,one-temp**2))
            if (p05*(rdiag(k)/wa(k))**2 .gt. epsmch) go to 80
            rdiag(k) = enorm(m-j,a(jp1,k))
            wa(k) = rdiag(k)
   80       continue
   90       continue
  100    continue
         rdiag(j) = -ajnorm
  110    continue
      return
c
c     last card of subroutine qrfac.
c
      end
      subroutine qrsolv(n,r,ldr,ipvt,diag,qtb,x,sdiag,wa)
      integer n,ldr
      integer ipvt(n)
      double precision r(ldr,n),diag(n),qtb(n),x(n),sdiag(n),wa(n)
c     **********
c
c     subroutine qrsolv
c
c     given an m by n matrix a, an n by n diagonal matrix d,
c     and an m-vector b, the problem is to determine an x which
c     solves the system
c
c           a*x = b ,     d*x = 0 ,
c
c     in the least squares sense.
c
c     this subroutine completes the solution of the problem
c     if it is provided with the necessary information from the
c     qr factorization, with column pivoting, of a. that is, if
c     a*p = q*r, where p is a permutation matrix, q has orthogonal
c     columns, and r is an upper triangular matrix with diagonal
c     elements of nonincreasing magnitude, then qrsolv expects
c     the full upper triangle of r, the permutation matrix p,
c     and the first n components of (q transpose)*b. the system
c     a*x = b, d*x = 0, is then equivalent to
c
c                  t       t
c           r*z = q *b ,  p *d*p*z = 0 ,
c
c     where x = p*z. if this system does not have full rank,
c     then a least squares solution is obtained. on output qrsolv
c     also provides an upper triangular matrix s such that
c
c            t   t               t
c           p *(a *a + d*d)*p = s *s .
c
c     s is computed within qrsolv and may be of separate interest.
c
c     the subroutine statement is
c
c       subroutine qrsolv(n,r,ldr,ipvt,diag,qtb,x,sdiag,wa)
c
c     where
c
c       n is a positive integer input variable set to the order of r.
c
c       r is an n by n array. on input the full upper triangle
c         must contain the full upper triangle of the matrix r.
c         on output the full upper triangle is unaltered, and the
c         strict lower triangle contains the strict upper triangle
c         (transposed) of the upper triangular matrix s.
c
c       ldr is a positive integer input variable not less than n
c         which specifies the leading dimension of the array r.
c
c       ipvt is an integer input array of length n which defines the
c         permutation matrix p such that a*p = q*r. column j of p
c         is column ipvt(j) of the identity matrix.
c
c       diag is an input array of length n which must contain the
c         diagonal elements of the matrix d.
c
c       qtb is an input array of length n which must contain the first
c         n elements of the vector (q transpose)*b.
c
c       x is an output array of length n which contains the least
c         squares solution of the system a*x = b, d*x = 0.
c
c       sdiag is an output array of length n which contains the
c         diagonal elements of the upper triangular matrix s.
c
c       wa is a work array of length n.
c
c     subprograms called
c
c       fortran-supplied ... dabs,dsqrt
c
c     argonne national laboratory. minpack project. march 1980.
c     burton s. garbow, kenneth e. hillstrom, jorge j. more
c
c     **********
      integer i,j,jp1,k,kp1,l,nsing
      double precision cos,cotan,p5,p25,qtbpj,sin,sum,tan,temp,zero
      data p5,p25,zero /5.0d-1,2.5d-1,0.0d0/
c
c     copy r and (q transpose)*b to preserve input and initialize s.
c     in particular, save the diagonal elements of r in x.
c
      do 20 j = 1, n
         do 10 i = j, n
            r(i,j) = r(j,i)
   10       continue
         x(j) = r(j,j)
         wa(j) = qtb(j)
   20    continue
c
c     eliminate the diagonal matrix d using a givens rotation.
c
      do 100 j = 1, n
c
c        prepare the row of d to be eliminated, locating the
c        diagonal element using p from the qr factorization.
c
         l = ipvt(j)
         if (diag(l) .eq. zero) go to 90
         do 30 k = j, n
            sdiag(k) = zero
   30       continue
         sdiag(j) = diag(l)
c
c        the transformations to eliminate the row of d
c        modify only a single element of (q transpose)*b
c        beyond the first n, which is initially zero.
c
         qtbpj = zero
         do 80 k = j, n
c
c           determine a givens rotation which eliminates the
c           appropriate element in the current row of d.
c
            if (sdiag(k) .eq. zero) go to 70
            if (dabs(r(k,k)) .ge. dabs(sdiag(k))) go to 40
               cotan = r(k,k)/sdiag(k)
               sin = p5/dsqrt(p25+p25*cotan**2)
               cos = sin*cotan
               go to 50
   40       continue
               tan = sdiag(k)/r(k,k)
               cos = p5/dsqrt(p25+p25*tan**2)
               sin = cos*tan
   50       continue
c
c           compute the modified diagonal element of r and
c           the modified element of ((q transpose)*b,0).
c
            r(k,k) = cos*r(k,k) + sin*sdiag(k)
            temp = cos*wa(k) + sin*qtbpj
            qtbpj = -sin*wa(k) + cos*qtbpj
            wa(k) = temp
c
c           accumulate the tranformation in the row of s.
c
            kp1 = k + 1
            if (n .lt. kp1) go to 70
            do 60 i = kp1, n
               temp = cos*r(i,k) + sin*sdiag(i)
               sdiag(i) = -sin*r(i,k) + cos*sdiag(i)
               r(i,k) = temp
   60          continue
   70       continue
   80       continue
   90    continue
c
c        store the diagonal element of s and restore
c        the corresponding diagonal element of r.
c
         sdiag(j) = r(j,j)
         r(j,j) = x(j)
  100    continue
c
c     solve the triangular system for z. if the system is
c     singular, then obtain a least squares solution.
c
      nsing = n
      do 110 j = 1, n
         if (sdiag(j) .eq. zero .and. nsing .eq. n) nsing = j - 1
         if (nsing .lt. n) wa(j) = zero
  110    continue
      if (nsing .lt. 1) go to 150
      do 140 k = 1, nsing
         j = nsing - k + 1
         sum = zero
         jp1 = j + 1
         if (nsing .lt. jp1) go to 130
         do 120 i = jp1, nsing
            sum = sum + r(i,j)*wa(i)
  120       continue
  130    continue
         wa(j) = (wa(j) - sum)/sdiag(j)
  140    continue
  150 continue
c
c     permute the components of z back to components of x.
c
      do 160 j = 1, n
         l = ipvt(j)
         x(l) = wa(j)
  160    continue
      return
c
c     last card of subroutine qrsolv.
c
      end

